GrateTile: Efficient Sparse Tensor Tiling for CNN Processing

We propose GrateTile, an efficient, hardwarefriendly data storage scheme for sparse CNN feature maps (activations). It divides data into uneven-sized subtensors and, with small indexing overhead, stores them in a compressed yet randomly accessible format. This design enables modern CNN accelerators to fetch and decompressed sub-tensors on-the-fly in a tiled processing manner. GrateTile is suitable for architectures that favor aligned, coalesced data access, and only requires minimal changes to the overall architectural design. We simulate GrateTile with state-of-the-art CNNs and show an average of 55% DRAM bandwidth reduction while using only 0.6% of feature map size for indexing storage.

==> build.sh <==
#!/bin/tcsh
pdflatex conference_101719
bibtex conference_101719
pdflatex conference_101719
pdflatex conference_101719



==> fig/cover/scalesim_tpu.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
rc('font', **{
    'family' : 'serif',
    'size'   : 22,
})

arch = ["AlexNet\n(2012)", "VGG 16\n(2014)", "GoogleNet\n(2014)", "VDSR\n(2016)", "ResNet 50\n(2016)"]
configs = ["DRAM\nFeature Read", "DRAM\nKernel Read", "DRAM Write", "SRAM", "PE"]
colors = ["#f02020", "#b02020", "#802020", "#20b020", "#2020b0"]
area_dat = np.array([
	[6.61E+10,1.69E+09,4.38E+09,1.99E+10+6.56E+07,5.16E+10],
	[6.41E+10,4.33E+09,7.87E+09,1.39E+10+1.18E+08,3.60E+10],
	[4.17E+09,2.02E+09,1.04E+09,9.53E+08+1.56E+07,2.70E+09],
	[3.16E+10,2.49E+10,6.65E+09,7.41E+09+9.98E+07,1.92E+10],
	[2.15E+10,1.13E+10,3.78E+09,2.55E+09+5.67E+07,6.82E+09],
], dtype='f4').T
area_dat *= (100/np.sum(area_dat, axis=0))
area_int_dat = np.roll(np.cumsum(area_dat, axis=0), 1, axis=0)
area_int_dat[0] = 0
print((area_dat+0.5).astype('i4'))

# create plot
fig, ax_a = plt.subplots(1, 1, figsize=(9,3))
bar_width = 0.7
delta = 0.5*bar_width
index = np.arange(5)

for i in range(5):
    ax_a.bar(index, area_dat[i], bar_width, linewidth='1', edgecolor='k', bottom=area_int_dat[i], label=configs[i], color=colors[i])

ax_a.set_xlim(left=-0.5, right=4.5)
ax_a.set_ylim(bottom=0, top=1)
yt = [0,25,50,75,100]
ax_a.set_yticks([0,25,50,75,100])
ax_a.set_yticklabels(['{:}%'.format(y) for y in yt])
ax_a.set_xticks(index)
ax_a.set_xticklabels(arch, rotation=15)

leg = ax_a.legend(loc='right', bbox_to_anchor=(1.55, 0.38))

fig.savefig(
    "scalesim_tpu.pdf",
    additional_artists=leg,
    bbox_inches="tight"
)


==> fig/eva/bw_reduction.py <==
import numpy as np
from numpy import newaxis
import matplotlib.pyplot as plt
from matplotlib import rc, lines, ticker
titlefs = 24
rc('font', **{
    'family' : 'serif',
    'size'   : 20,
})

dat = np.array([
    # g,8,4,2,1,raw @8K then @4K
    [336259040,496332992,336259040,387602400,346423840,676930592,285852064,382256768,285852064,329029152,293953728,574106624],
    [125654368,192317184,143647136,144251584,123627168,347933920,110240832,141099776,113691776,127308192,109044992,305886048],
    [46373440,53640000,51617696,53516256,35825696,137767936,40299712,36254560,40554880,46799392,30362752,119549088],
    [32771680,38212704,36442048,37911712,25826592,93341696,28472352,25781120,28656064,33143488,21927264,80932704],

    [6018590016,11938479008,7773621664,6716621952,6134721600,8895977728,5389559488,8903547776,6463584704,6040858976,5516477312,7999980128],
    [2471105664,4736285792,3174440000,2811034496,2522592160,4380180800,2209181952,3512908864,2633996576,2526694688,2266561536,3935817472],
    [922050336,1700007200,1166536000,1107148288,954520288,2150654016,836654240,1316781056,995150624,1011281344,871359808,1960923008],
    [320447552,492274592,389986656,384029952,322485056,991743456,281920864,357348320,315857344,340652256,285607840,875419168],
    [67409376,80016832,74761888,87348160,55211712,214804480,58748256,53314176,59079104,77173120,47242528,187988704],

    [377405664,719020448,481628864,418017344,386498272,539617824,343055392,554933536,409968672,381396576,352453696,492004704],
    [139986560,225405280,171456576,158762720,140503520,261093152,123222144,164753568,138118016,140703200,124190976,230376576],
    [54366592,66604704,60117184,67084544,48396512,114318560,47519456,44614816,47494144,59260224,41956512,100028544],

    [462993888,995576448,678020352,624156992,480090464,935673024,436090688,769613088,577815104,569917216,457756640,890397664],
    [187631616,335789568,259614720,257279296,190496480,454302688,172839520,244489536,209978656,228250848,178593376,425038944],
    [65490816,87944768,81433344,94128672,58280896,200003424,60317984,59632736,65400544,83783808,53485088,186771712],
    [149738240,242638688,184117440,170455584,150323520,261107808,131672000,177207680,147934176,150856224,132742624,230388864],
    [45655136,55467456,50689344,57341344,39901920,113800224,39871136,37154400,40032256,50585888,34465664,99575328],
    [15691904,14208672,15640288,20777952,13450144,45728928,15691904,14208672,15640288,20777952,12968960,45728928],

    [5094451264,10034886208,6532215456,5721620416,5225015680,8874494464,4561143872,7487846848,5433560000,5147364032,4699233568,7980647168],
    [4430061632,8637996064,5732839648,5101050848,4541485536,8879987616,3962696800,6447468672,4769907104,4589754560,4085341472,7985573600],
    [5039316000,9880492576,6524868992,5790543936,5139801248,8885601280,4508296288,7373572864,5427406720,5209241248,4622840672,7990647424],
    [4529227072,8832144480,5861404448,5224677120,4639029376,8887525632,4051936896,6593020672,4877630624,4701446272,4173608352,7992401408],
    [4033142080,7803639424,5206614368,4752701024,4139681408,8886653856,3604216224,5825330528,4331589952,4275588096,3723544608,7991606304],
])
grate_only_dat = np.array([
    # g4,g8 @8K then g4,g8,g16 @4K
    [336259040, 336259040, 285852064, 285852064, 278603136],
    [144251584, 125654368, 127308192, 110240832, 100394272],
    [ 53516256,  46373440,  46799392,  40299712,  36235360],
    [ 37911712,  32771680,  33143488,  28472352,  25747968],

    [6716621952, 6018590016, 6040858976, 5389559488, 5205981728],
    [2811034496, 2471105664, 2526694688, 2209181952, 2115890272],
    [1107148384,  922050560, 1011281376,  836654336,  813102496],
    [ 384029600,  320447616,  340651968,  281920896,  256493760],
    [  87348128,   67409280,   77173088,   58748160,   53282912],

    [418017344, 377405664, 381396576, 343055392, 338524160],
    [158762720, 139986560, 140703200, 123222144, 116452768],
    [ 67084544,  54366592,  59260224,  47519456,  44563424],

    [568369088, 473355360, 523760800, 436090688, 426509120],
    [226841536, 187631616, 208373472, 172839520, 160208000],
    [ 86832416,  65490816,  79595904,  60317984,  56218272],
    [170455584, 149738240, 150856224, 131672000, 124959808],
    [ 57341344,  45655136,  50585888,  39871136,  37067584],
    [ 20777952,  15691904,  20777952,  15691904,  27975296],

    [5721620416, 5094451264, 5147364032, 4561143872, 4385892512],
    [5101050848, 4430061632, 4589754560, 3962696800, 3776150080],
    [5790543936, 5039316000, 5209241248, 4508296288, 4316993312],
    [5224677120, 4529227072, 4701446272, 4051936896, 3864666784],
    [4752701024, 4033142080, 4275588096, 3604216224, 3415199648],

])
reduction8 = 1 - dat[:,:5] / dat[:,5,None]
reduction64 = 1 - dat[:,6:11] / dat[:,11,None]
grate_only_ratio8 = grate_only_dat[:,:2] / dat[:,5,None]
grate_only_ratio64 = grate_only_dat[:,2:5] / dat[:,11,None]
grate_only_ratio = np.hstack((grate_only_ratio8, grate_only_ratio64))

optimal_raw = np.array([
    [75795010,193600000,75795010,222784000],
    [29892842,139968000,29892842,161472000],
    [11265567,64896000,11265567,86400000],
    [8315640,43264000,8315640,57600000],

    [1843842329,3211264000,1843842329,3268864000],
    [738371893,1605632000,738371893,1663488000],
    [256601326,802816000,256601326,861184000],
    [75171228,401408000,75171228,460800000],
    [17507172,100352000,17507172,131072000],

    [119506425,200704000,119506425,215296000],
    [41414190,100352000,41414190,115200000],
    [17733784,50176000,17733784,65536000],

    [155062299,401408000,155062299,430592000],
    [57567196,200704000,57567196,230400000],
    [20667841,100352000,20667841,131072000],
    [45138291,100352000,45138291,115200000],
    [14001789,50176000,14001789,65536000],
    [4816499,25088000,4816499,41472000],

    [1516300540,3211264000,1516300540,3268864000],
    [1270301737,3211264000,1270301737,3268864000],
    [1485764204,3211264000,1485764204,3268864000],
    [1306182694,3211264000,1306182694,3268864000],
    [1124864097,3211264000,1124864097,3268864000],
])
optimal = 1 - (1.125 * optimal_raw[:,0] / optimal_raw[:,1])

NTYPE = 5
NLAYER = dat.shape[0]
SAV_MAX = 0.81
SAV_MIN = -0.2
labels = [
    ("AlexNet", ["2\n(5,1)","3\n(3,1)","4\n(3,1)","5\n(3,1)",]),
    ("VGG 16", ["1_2\n(3,1)","2_2\n(3,1)","3_3\n(3,1)","4_3\n(3,1)","5_3\n(3,1)"]),
    ("ResNet 18", ["2_2\n(3,1)","3_2\n(3,1)","4_2\n(3,1)"]),
    ("ResNet 50", ["2_2\n(3,2)","2_9\n(3,1)","3_2\n(3,2)","3_12\n(3,1)","4_2\n(3,2)","4_9\n(3,1)"]),
    ("VDSR", ["3\n(3,1","7\n(3,1)","11\n(3,1)","15\n(3,1)","19\n(3,1)",]),
]
tick_labels = list()
tick_xs = list()
tick_ys = list()
left = 0
right = 0
line_xs = [0]
line_gray_xs = list()
bar_width = 0.16
for net, convs in labels:
    for conv in convs:
        tick_labels.append(str(conv))
        tick_xs.append(right)
        tick_ys.append(0)
        right += 1
        line_gray_xs.append(right)
    line_gray_xs.pop()
    tick_labels.append(net)
    tick_xs.append(0.5*(left+right-1))
    tick_ys.append(-0.17)
    line_xs.append(right)
    left = right
line_xs = [x-0.5 for x in line_xs]
line_gray_xs = [x-0.5 for x in line_gray_xs]
optimal_x = np.column_stack((np.arange(NLAYER, dtype='f4')-NTYPE*0.5*bar_width, np.arange(NLAYER, dtype='f4')+NTYPE*0.5*bar_width))
optimal_y = np.column_stack((optimal, optimal))
optimal_xy = [item for sublist in zip(optimal_x, optimal_y) for item in sublist]
type_labels = [
    (0, "GrateTile (mod 8)",),
    (1, "Uniform $8\\times8\\times8$",),
    (2, "Uniform $4\\times4\\times8$",),
    (3, "Uniform $2\\times2\\times8$",),
    (4, "Uniform $1\\times1\\times8$",),
]

gmeans = list()
# create plot
for dat, name, arch_name in [(reduction8, "reduction8", "NVIDIA"), (reduction64, "reduction64", "Eyeriss")]:
    dat[:,0::6] -=   48 / 8192
    dat[:,1::6] -=   28 / 8192
    dat[:,2::6] -=  112 / 8192
    dat[:,3::6] -=  448 / 8192
    dat[:,4::6] -= 2048 / 8192
    gmean = 1-np.exp(np.average(np.log(1-dat), axis=0))
    gmeans.append(gmean)
    fig, ax = plt.subplots(1, 1, figsize=(30,5))
    index = np.arange(NLAYER)
    for i, (data_pos, label) in enumerate(type_labels):
        ax.bar(index+bar_width*(i-(NTYPE-1)*0.5), dat[:,data_pos], bar_width, label=label)
    ax.plot(*optimal_xy, color='k', linewidth=3)[-1].set_label('Optimal')

    ax.set_xlim(left=line_xs[0], right=line_xs[-1])
    ax.set_xticks(tick_xs)
    ax.set_xticklabels(tick_labels)
    for t, y in zip(ax.get_xticklabels(), tick_ys):
        t.set_y(y)

    ax.set_ylabel(f'Bandwidth saved ({arch_name})\n(Higher is better)', fontsize=titlefs)
    ax.yaxis.set_major_formatter(ticker.PercentFormatter(xmax=1))
    ax.tick_params(
        axis='x',          # changes apply to the x-axis
        which='both',      # both major and minor ticks are affected
        bottom=False,      # ticks along the bottom edge are off
        top=False          # ticks along the top edge are off
    )
    for x in line_xs:
        line = lines.Line2D([x,x], [SAV_MAX,SAV_MIN-0.22], transform=ax.transData, color='k')
        line.set_clip_on(False)
        ax.add_line(line)
    for x in line_gray_xs:
        line = lines.Line2D([x,x], [SAV_MAX,SAV_MIN-0.14], transform=ax.transData, color='lightgray')
        line.set_clip_on(False)
        ax.add_line(line)
    ax.axhline(y=0, linestyle='--', color='k', linewidth=1)

    ax.legend(bbox_to_anchor=(1.08,0.9), loc='upper center', prop={'size': 18}, ncol=1, shadow=True)
    ax.set_ylim(top=SAV_MAX, bottom=SAV_MIN)
    ax.text(line_xs[-1]+0.1, -0.4, 'CONV layer\n(kernel,stride)\nNetwork')
    fig.savefig(
        f"bw_{name}.pdf",
        bbox_inches="tight"
    )

bar_width = 0.1
gmeans = np.column_stack(gmeans).T
fig, ax = plt.subplots(1, 1, figsize=(11,3.7))
ax.set_ylabel('Bandwidth saved\n(Higher is better)', fontsize=titlefs)
ax.yaxis.set_major_formatter(ticker.PercentFormatter(xmax=1))
ax.tick_params(
    axis='x',          # changes apply to the x-axis
    which='both',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False          # ticks along the top edge are off
)
ax.set_xticks([0,1])
ax.set_xticklabels(["Small tile\n(NVIDIA)", "Large tile\n(Eyeriss)"])
ax.set_xlim(left=-0.5, right=1.5)
optimal = 1 - 1.125*np.exp(np.average(np.log(optimal_raw[:,0]/optimal_raw[:,1])))
print(optimal)
optimal_x = np.column_stack((np.arange(2, dtype='f4')-NTYPE*0.5*bar_width, np.arange(2, dtype='f4')+NTYPE*0.5*bar_width))
optimal_y = np.array([[optimal]*2]*2)
optimal_xy = [item for sublist in zip(optimal_x, optimal_y) for item in sublist]
ax.plot(*optimal_xy, color='k', linewidth=3)[-1].set_label('Optimal')
for i, (data_pos, label) in enumerate(type_labels):
    index = np.arange(2)
    ax.bar(index+bar_width*(i-(NTYPE-1)*0.5), gmeans[:,i], bar_width, label=label)
ax.legend(bbox_to_anchor=(1.2,1), loc='upper center', prop={'size': 18}, ncol=1, shadow=True)
fig.savefig(
    f"bw_gmean.pdf",
    bbox_inches="tight"
)

gmean = 1-np.exp(np.average(np.log(grate_only_ratio), axis=0))
print(gmean)


==> fig/propose/ratio.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
rc('font', **{
    'family' : 'serif',
    'size'   : 24,
})

density = np.arange(0, 101) / 100
sparsity = 1-density
bm = np.full_like(density, 1/16)
zrlc5 = 20/16*np.fmax(density, 1/16) - density
zrlc4 = 21/16*np.fmax(density, 1/32) - density
methods = [
	("ZRLC (5b)", zrlc5),
	("ZRLC (4b)", zrlc4),
	("Bitmask", bm),
]
layer_sparsity = [
	("AlexNet layers sparsity", '-.', np.array([38.7,72.5,79.3,77.6])*0.01),
	("VGG layers sparsity", '--', np.array([47.7,24.8,38.7,39.7,58.1,58.7,64.3,74.7,85.4,79.4,87.4,88.5])*0.01),
]

fig, ax = plt.subplots(1, 1, figsize=(10.5,7))
ax.set_xlim(left=0, right=100)
ax.set_xlabel("Zero ratio (%; sparsity)")
ax.set_ylabel("Compression overhead (%)")
for name, ls, densitys in layer_sparsity:
	for d in densitys[:-1]:
		ax.axvline(100*d, linestyle=ls, color='k')
	ax.axvline(100*densitys[-1], linestyle=ls, label=name, color='k')
for name, value in methods:
	ax.plot(100*sparsity, value*100, label=name)

ax.legend(loc='upper right', framealpha=1, prop={'size': 20}, shadow=True)
fig.savefig(
    "ratio.pdf",
    bbox_inches="tight"
)

